Path Integral Approach Unveils the Role of Complex Energy Landscape for Activated Dynamics of Glassy Systems

The complex dynamics of an increasing number of systems is attributed to the emergence of a rugged energy landscape with an exponential number of metastable states. To develop this picture into a predictive dynamical theory I discuss how to compute the exponentially small probability of a jump from one metastable state to another. This is expressed as a path integral that can be evaluated by saddle-point methods in mean-field models, leading to a boundary value problem. The resulting dynamical equations are solved numerically by means of a Newton-Krylov algorithm in the paradigmatic spherical $p$-spin glass model that is invoked in diverse contexts from supercooled liquids to machine-learning algorithms. I discuss the solutions in the asymptotic regime of large times and the physical implications on the nature of the ergodicity-restoring processes.

==> anc/alternative-init.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35894,       1060]
NotebookOptionsPosition[     35352,       1042]
NotebookOutlinePosition[     35838,       1061]
CellTagsIndexPosition[     35795,       1058]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                 "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "******)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "initialization"}], " ", "close", 
     " ", "to", " ", "the", " ", "\[Beta]"}], "=", 
    RowBox[{"0", " ", "solution"}]}], " ", "**********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "this", " ", "case", " ", "it", " ", "is", " ", "convenient", 
     " ", "to", " ", "fix", " ", "the", " ", "parameter", " ", "a", " ", "of",
      " ", "the", " ", "free", " ", "solution"}], ",", " ", 
    RowBox[{"see", " ", "manuscript"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", ".999999"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SqrtBox["a"]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["a"]}]]], "]"}], 
        SqrtBox["a"]], "/", "2"}], "]"}]}], ";", " ", 
    RowBox[{"(*", "  ", 
     RowBox[{
      RowBox[{"Tau", " ", "associated", " ", "to", " ", "a"}], ",", " ", 
      RowBox[{"see", " ", "manuscript"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dt", "=", 
     RowBox[{"T", "/", "n"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"corresponding", " ", "dt"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", "0.5"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "this", " ", "should", " ", "be", " ", "sufficiently", " ", "close", 
       " ", "to", " ", "\[Beta]"}], "=", 
      RowBox[{
      "0", " ", "for", " ", "the", " ", "algorithm", " ", "to", " ", 
       "converge"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dif", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "-", "j"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"dif", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"x", "-", "y"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"sum", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "+", "j", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"x", "+", "y"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"CC", "=", 
     RowBox[{
      RowBox[{"Cosh", "[", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"1", "/", "2"}]], " ", "dt", " ", "dif"}], "]"}], "-", 
      RowBox[{
       SuperscriptBox["a", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{"Sinh", "[", " ", 
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{"1", "/", "2", " "}]], "dt", " ", 
         RowBox[{"Abs", "[", "dif", "]"}]}], "]"}]}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"exact", " ", "analytic", " ", "expressions"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CC", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", "0.0"}], ";", 
    " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "these", " ", "will", " ", "not", " ", "be", " ", "updated", " ", "by", 
       " ", "the", " ", "code"}], ",", " ", 
      RowBox[{
      "they", " ", "should", " ", "be", " ", "set", " ", "to", " ", 
       "zero"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CC", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ",", "1"}], "]"}], "]"}], "=", 
     "0.0"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "these", " ", "will", " ", "not", " ", "be", " ", "updated", " ", "by", 
       " ", "the", " ", "code"}], ",", " ", 
      RowBox[{
      "they", " ", "should", " ", "be", " ", "set", " ", "to", " ", 
       "zero"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"ThR", "=", 
     RowBox[{"CC", "/", "2"}]}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"exact", " ", "analytic", " ", "expressions"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"T2hX", "=", 
     RowBox[{
      RowBox[{"CC", "/", "4"}], "+", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "dt"}], ")"}]}], ")"}]}]}]}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"exact", " ", "analytic", " ", "expressions"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Ctot", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CC", ",", "ThR"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ThR", ",", "T2hX"}], "}"}]}], "}"}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Fast", " ", "funciont", " ", "to", " ", "join", " ", "matrices"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Ctot", "=", 
     RowBox[{"Developer`ToPackedArray", "[", "Ctot", "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "convert", " ", "to", " ", "a", " ", "Packed", " ", "Array", " ", "for", 
      " ", "efficiency"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CCdt", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "a"}], ")"}], 
          RowBox[{"1", "/", "2"}]], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           SuperscriptBox["a", 
            RowBox[{"1", "/", "2"}]], " ", "dt", " ", "dif"}], "]"}]}], "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          SuperscriptBox["a", 
           RowBox[{"1", "/", "2"}]], " ", "dt", " ", "sum"}], "]"}]}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "-", "a"}], "a"], ")"}], 
       RowBox[{"1", "/", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CCdt", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", "0.0"}], ";", 
    "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "these", " ", "will", " ", "not", " ", "be", " ", "updated", " ", "by", 
       " ", "the", " ", "code"}], ",", " ", 
      RowBox[{
      "they", " ", "should", " ", "be", " ", "set", " ", "to", " ", 
       "zero"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CCdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ",", "1"}], "]"}], "]"}], "=", 
     "0.0"}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "these", " ", "will", " ", "not", " ", "be", " ", "updated", " ", "by", 
       " ", "the", " ", "code"}], ",", " ", 
      RowBox[{
      "they", " ", "should", " ", "be", " ", "set", " ", "to", " ", 
       "zero"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"ThRdt", "=", 
     RowBox[{"CCdt", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2hXdt", "=", 
     RowBox[{"CCdt", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ctotdt", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CCdt", ",", "ThRdt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ThRdt", ",", "T2hXdt"}], "}"}]}], "}"}], "]"}]}], ";", " ", 
    
    RowBox[{"(*", " ", 
     RowBox[{
     "Fast", " ", "funciont", " ", "to", " ", "join", " ", "matrices"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Ctotdt", "=", 
     RowBox[{"Developer`ToPackedArray", "[", "Ctotdt", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]\[Mu]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1.", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"2", "nin"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"exact", " ", "analytic", " ", "expressions"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"\[Beta]\[Mu]t", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}], "/", "2"}], " ", "\[Beta]\[Mu]"}]}], 
    ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"exact", " ", "analytic", " ", "expressions"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "test", " ", "that", " ", "the", " ", "the", " ", "approximate", " ", 
      "solution", " ", "is", " ", "a", " ", "Packed", " ", "Array"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Developer`PackedArrayQ", "[", "\[Beta]\[Mu]", "]"}]}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{"Developer`PackedArrayQ", "[", "\[Beta]\[Mu]t", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Developer`PackedArrayQ", "[", "Ctot", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Developer`PackedArrayQ", "[", "Ctotdt", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "******)"}], 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "******)"}], 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "******)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816698371716234*^9, 3.8166984652557917`*^9}, {
  3.816698500991333*^9, 3.8166986235880823`*^9}, {3.8166986656545486`*^9, 
  3.816698746284683*^9}, {3.816698808822897*^9, 
  3.81669881034855*^9}},ExpressionUUID->"124166e1-6cea-4f1d-b81f-\
36337ee345c5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "initialization"}], " ", "from", 
    " ", "a", " ", "solution", " ", "wiht", " ", "a", " ", "smaller", " ", 
    SubscriptBox["N", "t"]}], " ", "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**", "**", "**"}], "**"}], "**"}], "**"}], "**"}], "******)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "start", " ", "from", " ", "the", " ", "solution", " ", "at", 
    " ", "a", " ", "smaller", " ", 
    SubscriptBox["N", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ctot", ",", "Ctotdt", ",", "\[Beta]\[Mu]", ",", "\[Beta]\[Mu]t"}], 
      "}"}], "=", 
     RowBox[{"BinaryDeserialize", "[", 
      RowBox[{"<<", "\"\<C1695.1000.320\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", "1000"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"this", " ", "is", " ", "the", " ", "smaller", " ", 
      SubscriptBox["N", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"dts", "=", 
     RowBox[{"N", "[", 
      RowBox[{"taglia", "/", "ns"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dt", "=", 
     RowBox[{"N", "[", 
      RowBox[{"taglia", "/", "n"}], "]"}]}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"n", " ", "is", " ", "the", " ", "targer", " ", 
      SubscriptBox["N", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CC", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctot", ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThR2", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctot", ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThR1", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctot", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2hX", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctot", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CCdt", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctotdt", ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThR2dt", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctotdt", ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThR1dt", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctotdt", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"2", "ns"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2hXdt", "=", 
     RowBox[{"Take", "[", 
      RowBox[{"Ctotdt", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "ns"}], "+", "1"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "resampling", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", " ", "taking"}], " ", "care", " ", "of", " ", "the", 
     " ", "singularity", " ", "on", " ", "the", " ", "diagonal"}], " ", 
    "****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DD", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "CC", "]"}], "+", 
      RowBox[{"UpperTriangularize", "[", 
       RowBox[{
        RowBox[{"2", "-", "CC"}], ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nDD", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"DD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCC", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "nDD", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"LowerTriangularize", "[", 
        RowBox[{"nDD", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DD", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "ThR2", "]"}], "+", 
      RowBox[{"UpperTriangularize", "[", 
       RowBox[{
        RowBox[{"1", "-", "ThR2"}], ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nDD", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"DD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nThR2", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "nDD", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"LowerTriangularize", "[", 
        RowBox[{"nDD", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "ThR1", " ", "and", " ", "ThR2", " ", "are", " ", "more", " ", 
     "complicated", " ", "because", " ", "the", " ", "diagonal", " ", "is", 
     " ", "constant", " ", "but", " ", "they", " ", "are", " ", "not", " ", 
     "symmetric"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DD1", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "ThR1", "]"}], "+", 
      RowBox[{"UpperTriangularize", "[", 
       RowBox[{
        RowBox[{"1", "-", "ThR2"}], ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nDD1", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"DD1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DD2", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "ThR2", "]"}], "+", 
      RowBox[{"UpperTriangularize", "[", 
       RowBox[{
        RowBox[{"1", "-", "ThR1"}], ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nDD2", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"DD2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nThR1", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "nDD1", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"LowerTriangularize", "[", 
        RowBox[{"nDD2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nThR2", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "nDD2", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"LowerTriangularize", "[", 
        RowBox[{"nDD1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "T2hX", " ", "is", " ", "more", " ", "complicated", " ", 
     "because", " ", "it", " ", "is", " ", "symmetric", " ", "but", " ", 
     "the", " ", "diagonal", " ", "is", " ", "not", " ", "constant"}], " ", 
    "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"T2hX", "+", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"2", "ns"}], "+", "1"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "dts"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diam", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox[
       RowBox[{"Diagonal", "[", "mat", "]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmat", "=", 
     RowBox[{"diam", ".", "mat", ".", "diam"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "I", " ", "resample", " ", "a", " ", "matrix", " ", "with", " ", 
      "diagonal", " ", "equal", " ", "to", " ", "one"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"DD", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "rmat", "]"}], "+", 
      RowBox[{"UpperTriangularize", "[", 
       RowBox[{
        RowBox[{"2", "-", "rmat"}], ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nDD", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"DD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nrmat", "=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", "nDD", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"LowerTriangularize", "[", 
        RowBox[{"nDD", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ndiap", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"ArrayResample", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Diagonal", "[", "mat", "]"}], 
         RowBox[{"1", "/", "2"}]], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nmat", "=", 
     RowBox[{"ndiap", ".", "nrmat", ".", "ndiap"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "I", " ", "go", " ", "back", " ", "to", " ", "the", " ", "original", " ",
       "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"nT2hX", "=", 
     RowBox[{"nmat", "-", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "dt"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"resampled", " ", "solution"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCtot", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nCC", ",", "nThR2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nThR1", ",", "nT2hX"}], "}"}]}], "}"}], "]"}]}], ";"}], " ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCCdt", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"CCdt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nThR2dt", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"ThR2dt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nThR1dt", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"ThR1dt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nT2hXdt", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"T2hXdt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCtotdt", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"nCCdt", ",", "nThR2dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nThR1dt", ",", "nT2hXdt"}], "}"}]}], "}"}], "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n\[Beta]\[Mu]", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"\[Beta]\[Mu]", ",", 
       RowBox[{
        RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n\[Beta]\[Mu]t", "=", 
     RowBox[{"ArrayResample", "[", 
      RowBox[{"\[Beta]\[Mu]t", ",", 
       RowBox[{
        RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ctot", ",", "Ctotdt", ",", "\[Beta]\[Mu]", ",", "\[Beta]\[Mu]t"}], 
      "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
      "nCtot", ",", "nCtotdt", ",", "n\[Beta]\[Mu]", ",", "n\[Beta]\[Mu]t"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "quantities", " ", "that", " ", "may", " ", "have", " ", "been", " ", 
     "messed", " ", "up", " ", "by", " ", "the", " ", "resampling", " ", 
     "are", " ", "set", " ", "to", " ", "the", " ", "correct", " ", 
     "values"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   " ", 
   RowBox[{"(*", " ", "diagonals", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ctot", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "1.0"}], ";", 
       RowBox[{
        RowBox[{"Ctot", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1", "+", "i"}]}], "]"}], "]"}], "=", 
        "0.5"}], ";", 
       RowBox[{
        RowBox[{"Ctot", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "n"}], "+", "1", "+", "i"}], ",", "i"}], "]"}], 
         "]"}], "=", "0.5"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "corners", " ", "will", " ", "not", " ", "be", " ", "updated", " ", "by", 
     " ", "the", " ", "algorithm"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1.0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", "1.0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1", "+", "1"}]}], "]"}], "]"}], "=", 
     "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "1", "+", "1"}], ",", "1"}], "]"}], "]"}], 
     "=", "0.5"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
     "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", "0.5"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctot", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], 
          RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}], "-", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "dt"}], ")"}]}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "\[Beta]", " ", "must", " ", "have", " ", "been", " ", "defined"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Ctot", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], 
          RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}], "-", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "dt"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ctotdt", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "symmetrization", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSym", "[", "Ctot", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSym", "[", "Ctotdt", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymV", "[", "\[Beta]\[Mu]", "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"SymV", "[", "\[Beta]\[Mu]t", "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Ctot", ",", "Ctotdt", ",", "\[Beta]\[Mu]", ",", "\[Beta]\[Mu]t"}], 
       "}"}], " ", "is", " ", "ready", " ", "to", " ", "be", " ", "feed", " ",
       "to", " ", "the", " ", "Newton"}], "-", 
     RowBox[{"Krylov", " ", "algorithm"}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.816699036070413*^9, 3.816699060222548*^9}, {
  3.816699109788022*^9, 3.816699381239977*^9}, {3.816699472817062*^9, 
  3.8166995727337933`*^9}, {3.816699611669685*^9, 
  3.8166996505141706`*^9}},ExpressionUUID->"3f189163-b0aa-4e86-8c45-\
c959a0171861"]
},
PrintingStyleEnvironment->"Working",
WindowSize->{808, 895},
WindowMargins->{{Automatic, 274}, {Automatic, 12}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4100f540-84c3-42e0-b605-66571c1172f3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 12484, 346, 1279, "Input",ExpressionUUID->"124166e1-6cea-4f1d-b81f-36337ee345c5"],
Cell[13045, 368, 22303, 672, 2290, "Input",ExpressionUUID->"3f189163-b0aa-4e86-8c45-c959a0171861"]
}
]
*)



==> anc/functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    168855,       4438]
NotebookOptionsPosition[    167824,       4408]
NotebookOutlinePosition[    168869,       4439]
CellTagsIndexPosition[    168826,       4436]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Functions"}], " ", "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CalcoloEquazioni", "[", "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "this", " ", "functions", " ", "compute", " ", "the", " ", 
        "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**",
          "first"}], " ", "it", " ", "fixes", " ", "the", " ", "values", " ", 
        "of", " ", "the", " ", "matrix", " ", "X", " ", "on", " ", "the", " ",
         "corners", " ", "because", " ", "it", " ", "will", " ", "not", " ", 
        "be", " ", "changed", " ", "by", " ", "the", " ", 
        RowBox[{"iteration", " ", "**", "**", "**", "**", "**"}]}], 
       "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Ctot", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], 
             RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "dt"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"Ctot", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], 
             RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "dt"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"Ctotdt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Ctotdt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            RowBox[{"3", "/", "2"}]}]}], ")"}], "/", "4"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "*", " ", 
         "Computation", " ", "of", " ", "the", " ", "\[CapitalLambda]", " ", 
         "functions"}], " ", "***************)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"CC", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR2", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR1", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"T2hX", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CCdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR2dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR1dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"T2hXdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "these", " ", "formulas", " ", "are", " ", "specific", " ", "for", 
          " ", "the", " ", "p"}], "=", 
         RowBox[{"3", " ", "case"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]CC", "=", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "  ", 
         SuperscriptBox["CC", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Th\[CapitalGamma]R1", "=", " ", 
        RowBox[{"CC", " ", "ThR1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Th\[CapitalGamma]R2", "=", " ", 
        RowBox[{"CC", " ", "ThR2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"T2h\[CapitalGamma]X", "=", 
        RowBox[{
         RowBox[{"CC", " ", "T2hX"}], "+", " ", 
         RowBox[{"ThR1", " ", "ThR2"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "matrix", " ", "is", " ", "formed", " ", "in", " ", 
         "such", " ", "a", " ", "way", " ", "that", " ", "the", " ", 
         "subsequent", " ", "product", " ", "is", " ", "an", " ", "ordinary", 
         " ", "matrix", " ", "product"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ctot", "=", 
        RowBox[{
         RowBox[{"-", "3"}], 
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"T2h\[CapitalGamma]X", ",", "Th\[CapitalGamma]R1"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Th\[CapitalGamma]R2", ",", "\[CapitalGamma]CC"}], 
             "}"}]}], "}"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "\[CapitalGamma]Ctot", "]"}], 
         ";"}], "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "this", " ", "test", " ", "that", " ", "the", " ", "output", " ", 
           "is", " ", "a", " ", "Mathematica", " ", "PackedArray"}], ",", " ", 
          RowBox[{
          "it", " ", "is", " ", "essential", " ", "for", " ", 
           "efficiency"}]}], " ", "*)"}], "\[IndentingNewLine]", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]CCdt", "=", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         SuperscriptBox["CCdt", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Th\[CapitalGamma]R1dt", "=", " ", 
        RowBox[{"CCdt", " ", "ThR1dt"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Th\[CapitalGamma]R2dt", "=", " ", 
        RowBox[{"CCdt", " ", "ThR2dt"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"T2h\[CapitalGamma]Xdt", "=", " ", 
        RowBox[{
         RowBox[{"CCdt", " ", "T2hXdt"}], "+", " ", 
         RowBox[{"ThR1dt", " ", "ThR2dt"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ctotdt", "=", 
        RowBox[{
         RowBox[{"-", "3"}], 
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", " ", 
             RowBox[{"T2h\[CapitalGamma]Xdt", ",", "Th\[CapitalGamma]R1dt"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Th\[CapitalGamma]R2dt", ",", "\[CapitalGamma]CCdt"}], 
             "}"}]}], "}"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Developer`PackedArrayQ", "[", "\[CapitalGamma]Ctotdt", "]"}], ";"}],
         "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Computation", " ", "of", " ", "the", " ", "interaction", " ", 
         "term"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "the", " ", "formulas", " ", "are", " ", "valid", " ", "for", " ", 
           "number", " ", "of", " ", "replicas", " ", "n"}], "=", "0"}], ",", 
         " ", 
         RowBox[{
          RowBox[{"see", " ", "manuscript", "\[IndentingNewLine]", 
           RowBox[{"IMPORTANT", ":", " ", 
            RowBox[{
            "the", " ", "integrals", " ", "are", " ", "written", " ", "as", 
             " ", "a", " ", "matrix", " ", "product", " ", "this", " ", 
             "means", " ", "that", " ", "we", " ", "are", " ", "not", " ", 
             "satisfying", " ", "the", " ", "trapezoidal", " ", "rule", " ", 
             "becose", " ", "the", " ", "first", " ", "and", " ", "last", " ",
              "point", " ", "have", " ", "weight", " ", "one", " ", "and", 
             " ", "not", " ", 
             RowBox[{"1", "/", "2"}], " ", "as", " ", 
             RowBox[{"required", ".", " ", "However"}], " ", "for", " ", 
             "n"}]}]}], "=", 
          RowBox[{
          "0", " ", "those", " ", "terms", " ", "cancel", " ", "due", " ", 
           "to", " ", "the", " ", "fact", " ", "that", " ", "the", " ", 
           "Ctot", " ", "and", " ", "Ctotdt", " ", "are", " ", "the", " ", 
           "same", " ", "on", " ", "the", " ", "border"}]}], ",", " ", 
         RowBox[{
         "for", " ", "n", " ", "different", " ", "from", " ", "zero", " ", 
          "one", " ", "has", " ", "to", " ", "take", " ", "into", " ", 
          "account", " ", "this", " ", "effect", " ", "to", " ", "have", " ", 
          "an", " ", "algorithm", " ", "with", " ", "a", " ", "O", 
          RowBox[{"(", 
           SuperscriptBox["\[CapitalDelta]t", "2"], ")"}], " ", "error"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"prod", "=", 
        RowBox[{
         RowBox[{"\[CapitalGamma]Ctot", ".", "Ctot"}], "-", 
         RowBox[{"\[CapitalGamma]Ctotdt", ".", "Ctotdt"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"proddt", "=", 
        RowBox[{
         RowBox[{"\[CapitalGamma]Ctot", ".", "Ctotdt"}], "+", 
         RowBox[{"\[CapitalGamma]Ctotdt", ".", "Ctot"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[CapitalGamma]Ctotdt", ".", "Ctotdt"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"prod", "*=", "dt"}], ";", "\[IndentingNewLine]", 
       RowBox[{"proddt", "*=", "dt"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "terms", " ", "depending", " ", "on", " ", "the", " ", "initial", " ",
          "and", " ", "final", " ", "condition"}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"PP", "=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Take", "[", 
           RowBox[{"\[CapitalGamma]Ctot", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "+", "1"}], "}"}]}], 
           "]"}], "]"}], " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"Ctot", ",", "1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"PP", "+=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Take", "[", 
           RowBox[{"\[CapitalGamma]Ctot", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "}"}]}], "]"}], 
          "]"}], 
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"Ctot", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], "}"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"prod", "+=", "PP"}], ";", "\[IndentingNewLine]", 
       RowBox[{"proddt", "+=", "PP"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "prod", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Developer`PackedArrayQ", "[", "proddt", "]"}], ";"}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", "  ", 
         RowBox[{
         "tests", " ", "on", " ", "the", " ", "interaction", " ", "term"}], 
         " ", "*)"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "*******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "we", " ", "extract", " ", "that", " ", "interal", " ", "part", " ", 
          "of", " ", "the", " ", "interaction", " ", "terms"}], ",", " ", 
         RowBox[{
         "forming", " ", "two", " ", "new", " ", "matrices", " ", "of", " ", 
          "size", " ", "nin"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"prodint", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"prod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"prod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"prod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"prod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prodintdt", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"proddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"proddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"proddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"proddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "we", " ", "extract", " ", "the", " ", "column", " ", "vectors", " ",
           "of", " ", "the", " ", "interaction", " ", "terms"}], ",", " ", 
         RowBox[{
          RowBox[{"the", " ", "names", " ", "are", " ", "self"}], "-", 
          "explanatory"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"pCR1in", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", "1"}], "]"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pCR1fin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pR2Xin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pR2Xfin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"prod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "we", " ", "extract", " ", "the", " ", "internal", " ", "part", " ", 
         "of", " ", "the", " ", "matrices"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ctotint", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ctot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"Ctot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ctot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"Ctot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ctotintdt", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ctotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"Ctotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ctotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"Ctotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "we", " ", "extract", " ", "the", " ", "column", " ", "vectors", " ",
           "of", " ", "the", " ", "matrices"}], ",", " ", 
         RowBox[{
          RowBox[{"the", " ", "names", " ", "are", " ", "self"}], "-", 
          "explanatory"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"CR1in", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", "1"}], "]"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"CR1fin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R2Xin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R2Xfin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"Ctot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "The", " ", "matrix", " ", "containint", " ", "the", " ", "second", 
         " ", "derivatives", " ", "is", " ", "written", " ", "as", " ", "an", 
         " ", "operator", " ", "on", " ", "the", " ", "interal", " ", 
         "matrices"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"D2", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
             RowBox[{"-", "2."}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"i", "-", "j"}], "]"}], "\[Equal]", "1"}]}], 
             "\[Rule]", "1."}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ttot", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "D2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 SuperscriptBox["dt", "2"]}], ")"}]}], "+", 
              RowBox[{"DiagonalMatrix", "[", "\[Beta]\[Mu]t", "]"}]}], ",", 
             RowBox[{"DiagonalMatrix", "[", "\[Beta]\[Mu]", "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DiagonalMatrix", "[", "\[Beta]\[Mu]", "]"}], ",", 
             RowBox[{
              RowBox[{"-", "2."}], " ", 
              RowBox[{"IdentityMatrix", "[", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], "]"}]}]}], "}"}]}], "}"}], 
         "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"Developer`PackedArrayQ", "[", "Ttot", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"computation", " ", "of", " ", "the", " ", "inverse"}], ",", 
         " ", 
         RowBox[{
         "this", " ", "is", " ", "done", " ", "fast", " ", "by", " ", 
          "Mathematica", " ", "with", " ", "its", " ", "internal", " ", 
          "codes"}], ",", " ", 
         RowBox[{
         "in", " ", "a", " ", "different", " ", "implementation", " ", "one", 
          " ", "could", " ", "just", " ", "invert", " ", "a", " ", "matrix", 
          " ", "with", " ", "constant", " ", "diagonals"}], ",", " ", 
         RowBox[{
         "that", " ", "can", " ", "be", " ", "done", " ", "analitically"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ITtot", "=", 
        RowBox[{"Inverse", "[", "Ttot", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "ITtot", "]"}], ";"}], 
        "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Boundary", " ", "conditions", " ", "on", " ", "the", " ", 
         "columns"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Vin", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Vin", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "1.0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Vfin", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Vfin", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], "]"}], "]"}], "=", "1.0"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "The", " ", "equations", " ", "on", " ", "the", " ", "boundaries"}], 
         ",", " ", 
         RowBox[{
         "note", " ", "that", " ", "we", " ", "have", " ", "multiplied", " ", 
          "them", " ", "by", " ", "the", " ", "inverse", " ", "of", " ", 
          "Ttot"}], ",", " ", 
         RowBox[{
         "this", " ", "is", " ", "the", " ", "essential", " ", 
          "preconditioning", " ", "step"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"VCR1in", "=", 
        RowBox[{
         RowBox[{"-", "Vin"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"VCR1fin", "=", 
        RowBox[{
         RowBox[{"-", "Vfin"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"VR2Xin", "=", 
        RowBox[{
         RowBox[{"-", "Vin"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"VR2Xfin", "=", 
        RowBox[{
         RowBox[{"-", "Vfin"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"equaCR1in", "=", 
        RowBox[{
         RowBox[{"-", "CR1in"}], "-", 
         RowBox[{"ITtot", ".", "VCR1in"}], "-", 
         RowBox[{"ITtot", ".", "pCR1in"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"equaCR1fin", "=", 
        RowBox[{
         RowBox[{"-", "CR1fin"}], "-", 
         RowBox[{"ITtot", ".", "VCR1fin"}], "-", 
         RowBox[{"ITtot", ".", "pCR1fin"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"equaR2Xin", "=", 
        RowBox[{
         RowBox[{"-", "R2Xin"}], "-", 
         RowBox[{"ITtot", ".", "VR2Xin"}], "-", 
         RowBox[{"ITtot", ".", "pR2Xin"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"equaR2Xfin", "=", 
        RowBox[{
         RowBox[{"-", "R2Xfin"}], "-", 
         RowBox[{"ITtot", ".", "VR2Xfin"}], "-", 
         RowBox[{"ITtot", ".", "pR2Xfin"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "contributions", " ", "of", " ", "the", " ", "initial", " ", 
         "conditions", " ", "to", " ", "the", " ", "interal", " ", 
         "equations"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"bterm", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"ITtot", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"CR1in", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"ITtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"CR1fin", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"bterm", "*=", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "internal", " ", "equations", " ", "multiplied", " ", 
         "by", " ", "Itot"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"equaint", "=", 
        RowBox[{
         RowBox[{"-", "Ctotint"}], "+", 
         RowBox[{"ITtot", "/", "dt"}], "+", "bterm", "-", 
         RowBox[{"ITtot", ".", "prodint"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"equaintdt", "=", 
        RowBox[{
         RowBox[{"-", "Ctotintdt"}], "+", "bterm", "-", 
         RowBox[{"ITtot", ".", "prodintdt"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "full", " ", "equations", " ", "are", " ", "written", " ",
          "combining", " ", "back", " ", "the", " ", "intarnal", " ", 
         "equations", " ", "with", " ", "the", " ", "column", " ", 
         "equations", " ", "to", " ", "have", " ", "two", " ", "matices", " ",
          "with", " ", "the", " ", "structure", " ", "of", " ", "Ctot", " ", 
         "and", " ", "Ctotdt"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"equa", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"equadt", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaCR1in", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaCR1in", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaCR1fin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaCR1fin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaR2Xin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaR2Xin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaR2Xfin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"equaR2Xfin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaint", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaintdt", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaint", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaintdt", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaint", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaintdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaint", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"equadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"equaintdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"The", " ", "saddle"}], "-", 
          RowBox[{
          "point", " ", "equations", " ", "imposing", " ", "the", " ", 
           "condition", " ", "on", " ", "the", " ", "diagonals", " ", "of", 
           " ", "C", " ", "and", " ", "R"}]}], ",", " ", 
         RowBox[{
         "they", " ", "allows", " ", "to", " ", "determine", " ", "\[Mu]", 
          " ", "and", " ", "\[Mu]t"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"equa\[Mu]", "=", 
        RowBox[{"1.", "-", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"Diagonal", "[", "Ctotint", "]"}], ",", 
           RowBox[{
            RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"equa\[Mu]t", "=", 
        RowBox[{"1.", "-", 
         RowBox[{"Diagonal", "[", 
          RowBox[{"Ctotint", ",", 
           RowBox[{
            RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], "-", 
         RowBox[{"Diagonal", "[", 
          RowBox[{"Ctotint", ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}]}], ";"}], 
      " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Developer`PackedArrayQ", "[", "equadt", "]"}], "  ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Developer`PackedArrayQ", "[", "equa", "]"}], "  ", ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CalcoloJv", "[", "]"}], ":=", 
     RowBox[{
     "{", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "this", " ", "function", " ", "computes", " ", "the", " ", "Jacobian",
          " ", "of", " ", "the", " ", "equations", " ", "applied", " ", "to", 
         " ", "a", " ", "difference", " ", "matrix", " ", "dCtot", " ", "and",
          " ", "dCtotdt"}], ",", " ", 
        RowBox[{
        "it", " ", "is", " ", "a", " ", "straightforward", " ", "explicit", 
         " ", "derivative", " ", "of", " ", 
         RowBox[{"CalcoloEquazioni", "[", "]"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Computation", " ", "of", " ", "d\[CapitalLambda]"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dCC", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dThR2", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dThR1", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dT2hX", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dCCdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dThR2dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dThR1dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dT2hXdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dCtotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"d\[CapitalGamma]CC", "=", " ", 
        RowBox[{"CC", " ", "dCC"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dTh\[CapitalGamma]R1", "=", " ", 
        RowBox[{
         RowBox[{"CC", " ", "dThR1"}], "+", " ", 
         RowBox[{"dCC", " ", "ThR1"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dTh\[CapitalGamma]R2", "=", " ", 
        RowBox[{
         RowBox[{"CC", " ", "dThR2"}], "+", " ", 
         RowBox[{"dCC", " ", "ThR2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dT2h\[CapitalGamma]X", "=", " ", 
        RowBox[{
         RowBox[{"dCC", " ", "T2hX"}], "+", " ", 
         RowBox[{"CC", " ", "dT2hX"}], "+", " ", 
         RowBox[{"dThR1", " ", "ThR2"}], "+", " ", 
         RowBox[{"ThR1", " ", "dThR2"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"d\[CapitalGamma]Ctot", "=", 
        RowBox[{
         RowBox[{"-", "3"}], 
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"dT2h\[CapitalGamma]X", ",", "dTh\[CapitalGamma]R1"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"dTh\[CapitalGamma]R2", ",", " ", "d\[CapitalGamma]CC"}],
              "}"}]}], "}"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "d\[CapitalGamma]Ctot", "]"}],
          ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"d\[CapitalGamma]CCdt", "=", " ", 
        RowBox[{"CCdt", " ", "dCCdt"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dTh\[CapitalGamma]R1dt", "=", " ", 
        RowBox[{
         RowBox[{"CCdt", " ", "dThR1dt"}], "+", " ", 
         RowBox[{"dCCdt", " ", "ThR1dt"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dTh\[CapitalGamma]R2dt", "=", 
        RowBox[{
         RowBox[{"CCdt", " ", "dThR2dt"}], "+", " ", 
         RowBox[{"dCCdt", " ", "ThR2dt"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dT2h\[CapitalGamma]Xdt", "=", " ", 
        RowBox[{
         RowBox[{"dCCdt", " ", "T2hXdt"}], "+", " ", 
         RowBox[{"CCdt", " ", "dT2hXdt"}], "+", " ", 
         RowBox[{"dThR1dt", " ", "ThR2dt"}], "+", " ", 
         RowBox[{"ThR1dt", " ", "dThR2dt"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"d\[CapitalGamma]Ctotdt", "=", 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Beta]", "2"], 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "dT2h\[CapitalGamma]Xdt", ",", "dTh\[CapitalGamma]R1dt"}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"dTh\[CapitalGamma]R2dt", ",", "d\[CapitalGamma]CCdt"}], 
             " ", "}"}]}], "}"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Developer`PackedArrayQ", "[", "d\[CapitalGamma]Ctotdt", "]"}], 
         ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "the", " ", "differential", " ", "of", " ", "the", " ", "interaction",
          " ", "term"}], "  ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"hprod", "=", 
        RowBox[{
         RowBox[{"\[CapitalGamma]Ctotdt", ".", "dCtotdt"}], "+", 
         RowBox[{"d\[CapitalGamma]Ctotdt", ".", "Ctotdt"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dprod", "=", 
        RowBox[{
         RowBox[{"d\[CapitalGamma]Ctot", ".", "Ctot"}], "-", "hprod", "+", 
         RowBox[{"\[CapitalGamma]Ctot", ".", "dCtot"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dproddt", "=", 
        RowBox[{
         RowBox[{"d\[CapitalGamma]Ctot", ".", "Ctotdt"}], "+", 
         RowBox[{"d\[CapitalGamma]Ctotdt", ".", "Ctot"}], "-", 
         RowBox[{"2", "hprod"}], "+", 
         RowBox[{"\[CapitalGamma]Ctot", ".", "dCtotdt"}], "+", 
         RowBox[{"\[CapitalGamma]Ctotdt", ".", "dCtot"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dprod", "*=", "dt"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dproddt", "*=", "dt"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"dPP", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Take", "[", 
            RowBox[{"d\[CapitalGamma]Ctot", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ")"}], "+", "1"}], "}"}]}], 
            "]"}], "]"}], " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"Ctot", ",", "1"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Take", "[", 
            RowBox[{"\[CapitalGamma]Ctot", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ")"}], "+", "1"}], "}"}]}], 
            "]"}], "]"}], " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"dCtot", ",", "1"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dPP", "+=", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Take", "[", 
            RowBox[{"d\[CapitalGamma]Ctot", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "}"}]}], "]"}], 
           "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"Ctot", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Take", "[", 
            RowBox[{"\[CapitalGamma]Ctot", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "}"}]}], "]"}], 
           "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"dCtot", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"dprod", "+=", "dPP"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dproddt", "+=", "dPP"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "dprod", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Developer`PackedArrayQ", "[", "dproddt", "]"}], ";"}], 
        "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "*******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "internal", " ", "part", " ", "of", " ", "the", " ", "interaction", 
         " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dprodint", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dprod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dprod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dprod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dprod", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dprodintdt", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dproddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dproddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dproddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dproddt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "boundaries", " ", "of", " ", "the", " ", "interaction", " ", 
         "terms"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dpCR1in", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", "1"}], "]"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dpCR1fin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dpR2Xin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dpR2Xfin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"dprod", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "internal", " ", "part", " ", "of", " ", "the", " ", 
         "differentials"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dCtotint", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dCtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dCtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dCtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dCtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dCtotintdt", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dCtotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dCtotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dCtotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{"2", ";;", 
                 RowBox[{"2", "n"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"dCtotdt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "n"}], "+", "3"}], ";;", 
                 RowBox[{
                  RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}]}], "}"}]}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "boundary", " ", "parts", " ", "of", " ", "the", " ", 
         "differentials"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dCR1in", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", "1"}], "]"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dCR1fin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dR2Xin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dR2Xfin", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"2", "n"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"dCtot", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "3"}], ";;", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}]}], ",", 
             RowBox[{
              RowBox[{"4", "n"}], "+", "2"}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Differential", " ", "of", " ", "the", " ", "term", " ", "involving", 
         " ", "the", " ", "second", " ", "derivatives"}], "  ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"dTtot", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DiagonalMatrix", "[", "d\[Beta]\[Mu]t", "]"}], ",", 
             RowBox[{"DiagonalMatrix", "[", "d\[Beta]\[Mu]", "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DiagonalMatrix", "[", "d\[Beta]\[Mu]", "]"}], ",", 
             RowBox[{"0.0", " ", 
              RowBox[{"IdentityMatrix", "[", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], "]"}]}]}], "}"}]}], "}"}], 
         "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "Ttot", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"dITtot", "=", 
        RowBox[{"-", 
         RowBox[{"ITtot", ".", "dTtot", ".", "ITtot"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Developer`PackedArrayQ", "[", "ITtot", "]"}], ";"}], "*)"}],
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "differential", " ", "of", " ", "the", " ", "equations", " ", "on", 
         " ", "the", " ", "boundaries"}], " ", "*)"}], "\[IndentingNewLine]", 
       
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"dequaCR1in", "=", 
        RowBox[{
         RowBox[{"-", "dCR1in"}], "-", 
         RowBox[{"dITtot", ".", "VCR1in"}], "-", 
         RowBox[{"dITtot", ".", "pCR1in"}], "-", 
         RowBox[{"ITtot", ".", "dpCR1in"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dequaCR1fin", "=", 
        RowBox[{
         RowBox[{"-", "dCR1fin"}], "-", 
         RowBox[{"dITtot", ".", "VCR1fin"}], "-", 
         RowBox[{"dITtot", ".", "pCR1fin"}], "-", 
         RowBox[{"ITtot", ".", "dpCR1fin"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dequaR2Xin", "=", 
        RowBox[{
         RowBox[{"-", "dR2Xin"}], "-", 
         RowBox[{"dITtot", ".", "VR2Xin"}], "-", 
         RowBox[{"dITtot", ".", "pR2Xin"}], "-", 
         RowBox[{"ITtot", ".", "dpR2Xin"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dequaR2Xfin", "=", 
        RowBox[{
         RowBox[{"-", "dR2Xfin"}], "-", 
         RowBox[{"dITtot", ".", "VR2Xfin"}], "-", 
         RowBox[{"dITtot", ".", "pR2Xfin"}], "-", 
         RowBox[{"ITtot", ".", "dpR2Xfin"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "differential", " ", "of", " ", "the", " ", "boun", " ", "dary", " ", 
         "terms", " ", "on", " ", "the", " ", "internal", " ", "equations"}], 
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"dbterm", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"dITtot", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"CR1in", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"ITtot", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"dCR1in", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"dITtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"CR1fin", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"ITtot", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"dCR1fin", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dbterm", "*=", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["dt", "2"]}], ")"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "differential", " ", "of", " ", "the", " ", "internal", " ", 
         "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"dequaint", "=", 
        RowBox[{
         RowBox[{"-", "dCtotint"}], "+", 
         RowBox[{"dITtot", "/", "dt"}], "+", "dbterm", "-", 
         RowBox[{"dITtot", ".", "prodint"}], "-", 
         RowBox[{"ITtot", ".", "dprodint"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dequaintdt", "=", 
        RowBox[{
         RowBox[{"-", "dCtotintdt"}], "+", "dbterm", "-", 
         RowBox[{"dITtot", ".", "prodintdt"}], "-", 
         RowBox[{"ITtot", ".", "dprodintdt"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "differential", " ", "of", " ", "the", " ", "full", " ", 
         "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"dequa", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dequadt", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaCR1in", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaCR1in", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaCR1fin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaCR1fin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaR2Xin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaR2Xin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "2"}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaR2Xfin", ",", 
              RowBox[{
               RowBox[{"2", "nin"}], "+", "1"}]}], "]"}], ",", "1", ",", 
            "0.0"}], "]"}], ",", 
          RowBox[{"ArrayPad", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"dequaR2Xfin", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}], ",", "1",
             ",", "0.0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaint", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaintdt", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaint", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaintdt", ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaint", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"2", "n"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaintdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequa", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaint", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dequadt", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "n"}], "+", "3"}], ";;", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "1"}]}]}], "]"}], "]"}], "=", 
        RowBox[{"Take", "[", 
         RowBox[{"dequaintdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "differential", " ", "of", " ", "the", " ", "equations", " ", "for", 
         " ", "\[Mu]", " ", "and", " ", "\[Mu]t"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"dequa\[Mu]", "=", 
        RowBox[{"-", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"Diagonal", "[", "dCtotint", "]"}], ",", 
           RowBox[{
            RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dequa\[Mu]t", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Diagonal", "[", 
           RowBox[{"dCtotint", ",", 
            RowBox[{
             RowBox[{"2", "nin"}], "+", "1"}]}], "]"}]}], "-", 
         RowBox[{"Diagonal", "[", 
          RowBox[{"dCtotint", ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "nin"}], "+", "1"}], ")"}]}]}], "]"}]}]}], ";"}], 
      " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Developer`PackedArrayQ", "[", "dequadt", "]"}], "  ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Developer`PackedArrayQ", "[", "dequa", "]"}], "  ", ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Definitions", " ", "of", " ", "the", " ", "norms"}], 
    " ", "**)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Prod2", "[", 
      RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"a2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], 
           RowBox[{"a2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], ",", "2"}], "]"}], "-", 
      RowBox[{"3.", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"a2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"a2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"a2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "2"}], "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"a2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"4", "n"}], "+", "2"}], "]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"a1", "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{"a2", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"a1", "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{"a2", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Norm2", "[", "a1_", "]"}], ":=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Norm", "[", 
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<Frobenius\>\""}], "]"}],
          "2"], "+", 
        SuperscriptBox[
         RowBox[{"Norm", "[", 
          RowBox[{
           RowBox[{"a1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<Frobenius\>\""}], "]"}],
          "2"], "-", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Norm", "[", 
             RowBox[{
              RowBox[{"a1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"Norm", "[", 
             RowBox[{
              RowBox[{"a1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}], "]"}], "2"], 
           "+", 
           SuperscriptBox[
            RowBox[{"Norm", "[", 
             RowBox[{
              RowBox[{"a1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], "]"}], "2"], 
           "+", 
           SuperscriptBox[
            RowBox[{"Norm", "[", 
             RowBox[{
              RowBox[{"a1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"4", "n"}], "+", "2"}], "]"}], "]"}], "]"}], "2"]}], 
          ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Norm", "[", 
          RowBox[{"a1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Norm", "[", 
          RowBox[{"a1", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}], "2"]}], ")"}], ".5"]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "GMRES", " ", "algorithm"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GMRES", "[", 
      RowBox[{"sres_", ",", "nKmax_"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"**", "**", "**", " ", "GMRES"}], " ", "*********)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "q", "]"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"q", " ", "is", " ", "the", " ", "Arnoldi", " ", "base"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"{", 
          RowBox[{
          "equa", ",", "equadt", ",", "equa\[Mu]", ",", "equa\[Mu]t"}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "=", 
        RowBox[{"Norm2", "[", 
         RowBox[{"q", "[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "/=", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "dCtot", ",", "dCtotdt", ",", "d\[Beta]\[Mu]", ",", 
          "d\[Beta]\[Mu]t"}], "}"}], "=", 
        RowBox[{"q", "[", "1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res0", "=", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", "res0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "nKmax", " ", "max", " ", "sise", " ", "of", " ", "the", " ", 
         "Krylov", " ", "subspace"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "2"}], ",", 
         RowBox[{
          RowBox[{"res", ">", 
           RowBox[{"sres", " ", "res0"}]}], "  ", "&&", " ", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"nKmax", "+", "1"}]}]}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"CalcoloJv", "[", "]"}], ";", "  ", 
          RowBox[{"(*", " ", 
           RowBox[{
           "compute", " ", "the", " ", "new", " ", "element", " ", "of", " ", 
            "the", " ", "Krylov", " ", "subspace"}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", "Arnoldi", " ", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "=", " ", 
           RowBox[{"{", 
            RowBox[{
            "dequa", ",", "dequadt", ",", "dequa\[Mu]", ",", "dequa\[Mu]t"}], 
            "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"j", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "=", 
              RowBox[{"Prod2", "[", 
               RowBox[{
                RowBox[{"q", "[", "j", "]"}], ",", 
                RowBox[{"q", "[", "k", "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"q", "[", "k", "]"}], "=", 
              RowBox[{
               RowBox[{"q", "[", "k", "]"}], "-", 
               RowBox[{
                RowBox[{"h", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], 
                RowBox[{"q", "[", "j", "]"}]}]}]}], ";"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"k", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], "=", 
           RowBox[{"Norm2", "[", 
            RowBox[{"q", "[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "/=", 
           RowBox[{"h", "[", 
            RowBox[{"k", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"j", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "=", "0.0"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"nKmax", "+", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"**", "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "dCtot", ",", "dCtotdt", ",", "d\[Beta]\[Mu]", ",", 
             "d\[Beta]\[Mu]t"}], "}"}], "=", 
           RowBox[{"q", "[", "k", "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "*", "least", " ", "squares", " ", "to", " ", "minimize", " ", 
            "the", " ", "residue"}], " ", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"tHn", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"h", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Beta]e", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0.0", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"\[Beta]e", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"h", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"yn", "=", 
           RowBox[{"LeastSquares", "[", 
            RowBox[{"tHn", ",", "\[Beta]e"}], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Mathematica", " ", "does", " ", "this", " ", "internally"}], ",",
             " ", 
            RowBox[{
            "a", " ", "different", " ", "implementation", " ", "would", " ", 
             "require", " ", "to", " ", "specify", " ", "the", " ", 
             "procedure"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Norm", "[", 
            RowBox[{
             RowBox[{"tHn", ".", "yn"}], "-", "\[Beta]e"}], "]"}]}], ";", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"PrintTemporary", "[", "res", "]"}], ";"}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"k", "--"}], ";", "\[IndentingNewLine]", 
       RowBox[{"nK", "=", "k"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"the", " ", "effective", " ", "nK"}], ",", " ", 
        RowBox[{
        "in", " ", "case", " ", "one", " ", "fixes", " ", "a", " ", "target", 
         " ", "on", " ", "the", " ", "residue", " ", "sres"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"symmetrizing", " ", "functions"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymR2", "[", "X_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"X", "+", 
       RowBox[{"Reverse", "[", 
        RowBox[{"X", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "symmetrized", " ", "with", " ", "respect", " ", "to", " ", "the", " ",
         "exchange", " ", "of", " ", "the", " ", "initial", " ", "and", " ", 
        "final", " ", "points", " ", "but", " ", "it", " ", "is", " ", 
        "DOUBLED", " ", "hence", " ", "the", " ", "2"}], "*)"}], 
      "\[IndentingNewLine]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "funciton", " ", "that", " ", "symmetrize", " ", "its", " ", 
      "argument"}], ",", " ", 
     RowBox[{"example", " ", 
      RowBox[{"FullSym", "[", "Ctot", "]"}]}], ",", "  ", 
     RowBox[{"FullSym", "[", "Ctotdt", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"FullSym", "[", "equadt", "]"}], "..."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"FullSym", ",", "HoldFirst"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSym", "[", "X_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"X", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"SymR2", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"X", ",", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"SymR2", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"X", ",", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ",", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"SymR2", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"X", ",", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"SymR2", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"X", ",", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], 
            "}"}]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "+=", 
        RowBox[{"Transpose", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "*=", ".25"}], ";"}], "\[IndentingNewLine]", ")"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "function", " ", "that", " ", "symmetrize", " ", "its", " ", 
      "argument"}], ",", " ", 
     RowBox[{"example", " ", 
      RowBox[{"SymV", "[", "\[Beta]\[Mu]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"SymV", "[", "equa\[Mu]", "]"}], "..."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"SymV", ",", "HoldFirst"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"SymV", "[", "X_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"X", "+=", 
        RowBox[{"Reverse", "[", "X", "]"}]}], ";", 
       RowBox[{"X", "*=", ".5"}], ";"}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "Compression", " ", "and", " ", "decompression", " ", 
      "functions", " ", "for", " ", "the", " ", "C", " ", "and", " ", "the", 
      " ", "X"}], ",", " ", 
     RowBox[{
     "the", " ", "original", " ", "matrices", " ", "are", " ", "store", " ", 
      "into", " ", "smaller", " ", "objects", " ", "exploting", " ", "the", 
      " ", "symmetries"}], ",", " ", 
     RowBox[{"see", " ", "manuscript"}]}], "  ", "**)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Comp", "[", "X_", "]"}], ":=", 
     RowBox[{
      RowBox[{"LowerTriangularize", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"X", ",", 
         RowBox[{"n", "+", "1"}], ",", 
         RowBox[{"n", "+", "1"}]}], "]"}], "]"}], "+", 
      RowBox[{"PadLeft", "[", 
       RowBox[{
        RowBox[{"UpperTriangularize", "[", 
         RowBox[{"Reverse", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"X", ",", "n", ",", 
             RowBox[{"-", "n"}]}], "]"}], ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}]}], ",", 
          RowBox[{"n", "+", "1"}]}], "}"}], ",", "0.0"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "inverse", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IComp", "[", "X_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"OR1", "=", 
        RowBox[{"LowerTriangularize", "[", "X", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OR1", "=", 
        RowBox[{"OR1", "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"LowerTriangularize", "[", 
           RowBox[{"OR1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OR2", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"UpperTriangularize", "[", 
           RowBox[{"X", ",", "1"}], "]"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"OR2", "=", 
        RowBox[{"OR2", "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"UpperTriangularize", "[", 
           RowBox[{"OR2", ",", "1"}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OR2", "=", 
        RowBox[{"Reverse", "[", 
         RowBox[{"OR2", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"OR2", ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"Last", "[", "OR1", "]"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"OR1", ",", "OR2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Transpose", "[", "OR2", "]"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{"Reverse", "[", 
               RowBox[{"OR1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "1", ",", 
              "1"}], "]"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
      ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "compression", " ", "and", " ", "decompress", " ", "for", " ", "the", " ",
      "R"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CompR", "[", "X_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"X", ",", 
         RowBox[{"n", "+", "1"}], ",", 
         RowBox[{"n", "+", "1"}]}], "]"}], ",", 
       RowBox[{"Take", "[", 
        RowBox[{"X", ",", "n", ",", 
         RowBox[{"-", "n"}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ICompR", "[", "X_", "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"OR1", "=", 
       RowBox[{"X", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"OR2", "=", 
       RowBox[{"X", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"OR2", "=", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"OR2", ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"Last", "[", "OR1", "]"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"OR2b", "=", 
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"OR2b", "=", 
       RowBox[{"Transpose", "[", "OR2b", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"OR2b", "=", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"OR2b", ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"OR1", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"OR1", ",", "OR2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Transpose", "[", "OR2b", "]"}], ",", 
           RowBox[{"Drop", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", 
              RowBox[{"OR1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "1", ",", "1"}],
             "]"}]}], "}"}]}], "}"}], "]"}]}], ")"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{"\[Mu]", " ", "e", " ", "\[Mu]t"}], "*)"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Compvec", "[", "X_", "]"}], ":=", 
     RowBox[{"Take", "[", 
      RowBox[{"X", ",", 
       RowBox[{"nin", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ICompvec", "[", "X_", "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{"X", ",", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Drop", "[", 
         RowBox[{"X", ",", 
          RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", "    ", "Complete", " ", "compression", " ", "function", " ", "to", 
     " ", "be", " ", "applied", " ", "to", " ", "an", " ", "object", " ", 
     "of", " ", "the", " ", "form", " ", 
     RowBox[{"{", 
      RowBox[{"equa", ",", "equadt", ",", "equa\[Mu]", ",", "equa\[Mu]t"}], 
      "}"}]}], "  ", "**)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FullComp", "[", "X_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a1", "=", 
        RowBox[{"Comp", "[", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a2", "=", 
        RowBox[{"CompR", "[", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a3", "=", 
        RowBox[{"Comp", "[", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"a1dt", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"Comp", "[", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}]}], "]"}], "]"}], ",", "1", ",", 
          "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ab", "=", 
        RowBox[{"CompR", "[", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a2dt", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a3dt", "=", 
        RowBox[{"Comp", "[", 
         RowBox[{"Take", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"a1dt", ",", "a2dt", ",", "a3dt"}], "}"}], ",", 
         RowBox[{"Compvec", "[", 
          RowBox[{"X", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
         RowBox[{"Compvec", "[", 
          RowBox[{"X", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Inverse", " ", "of", " ", "the", " ", "full", " ", "compression"}], ",",
      " ", 
     RowBox[{
     "it", " ", "gives", " ", "back", " ", "an", " ", "object", " ", "four", 
      " ", "times", " ", "larger"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IFullComp", "[", "X_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a1", "=", 
        RowBox[{"IComp", "[", 
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a2", "=", 
        RowBox[{"ICompR", "[", 
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a3", "=", 
        RowBox[{"IComp", "[", 
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"a1dt", "=", 
        RowBox[{"PadLeft", "[", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "}"}], ",", "0.0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a1dt", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a1dt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a1dt", "=", 
        RowBox[{"IComp", "[", "a1dt", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"a2dt", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", 
              RowBox[{"n", "+", "1"}]}], "}"}], ",", "0.0"}], "]"}], ",", 
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"-", "n"}]}], "}"}], ",", "0.0"}], "]"}]}], "}"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a2dt", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a2dt", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a2dt", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a2dt", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "All", ",", "n"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "n"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a2dt", "=", 
        RowBox[{"ICompR", "[", "a2dt", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"a3dt", "=", 
        RowBox[{"PadLeft", "[", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "+", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "}"}], ",", "0.0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a3dt", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a3dt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"a3dt", "=", 
        RowBox[{"IComp", "[", "a3dt", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a1", ",", "a2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Transpose", "[", "a2", "]"}], ",", "a3"}], "}"}]}], 
           "}"}], "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a1dt", ",", "a2dt"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Transpose", "[", "a2dt", "]"}], ",", "a3dt"}], "}"}]}],
            "}"}], "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"ICompvec", "[", 
          RowBox[{"X", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
         RowBox[{"ICompvec", "[", 
          RowBox[{"X", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"GMRES", " ", "using", " ", "compressed", " ", "matrices"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GMREScomp", "[", 
      RowBox[{"sres_", ",", "nKmax_"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"**", "**", "**", " ", "GMRES"}], " ", "*********)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "q", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "=", 
        RowBox[{"FullComp", "[", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
           "equa", ",", "equadt", ",", "equa\[Mu]", ",", "equa\[Mu]t"}], 
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "=", 
        SuperscriptBox[
         RowBox[{"Total", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"q", "[", "1", "]"}], "2."], ",", "Infinity"}], "]"}], 
         ".5"]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
        "no", " ", "element", " ", "is", " ", "repeated", " ", "in", " ", "q",
          " ", "thus", " ", "the", " ", "norm", " ", "is", " ", "the", " ", 
         "standard", " ", "norm"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "/=", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "dCtot", ",", "dCtotdt", ",", "d\[Beta]\[Mu]", ",", 
          "d\[Beta]\[Mu]t"}], "}"}], "=", 
        RowBox[{"IFullComp", "[", 
         RowBox[{"q", "[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res0", "=", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", "res0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "nKmax", " ", "max", " ", "sise", " ", "of", " ", "the", " ", 
         "Krylov", " ", "subspace"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "2"}], ",", 
         RowBox[{
          RowBox[{"res", ">", 
           RowBox[{"sres", " ", "res0"}]}], "  ", "&&", " ", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"nKmax", "+", "1"}]}]}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"CalcoloJv", "[", "]"}], ";", "  ", 
          RowBox[{"(*", " ", 
           RowBox[{
           "compute", " ", "the", " ", "new", " ", "element", " ", "of", " ", 
            "the", " ", "Krylov", " ", "subspace"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"symmetrizing", " ", "the", " ", "output"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"FullSym", "[", "dequa", "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"FullSym", "[", "dequadt", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"SymV", "[", "dequa\[Mu]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"SymV", "[", "dequa\[Mu]t", "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]",
           "\[IndentingNewLine]", 
          RowBox[{"(*", " ", "Arnoldi", " ", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "=", " ", 
           RowBox[{"FullComp", "[", 
            RowBox[{"{", 
             RowBox[{
             "dequa", ",", "dequadt", ",", "dequa\[Mu]", ",", "dequa\[Mu]t"}],
              "}"}], "]"}]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"compressing", " ", "the", " ", "output"}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"j", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "=", 
              RowBox[{"Total", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"q", "[", "j", "]"}], 
                 RowBox[{"q", "[", "k", "]"}]}], ",", "Infinity"}], "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"q", "[", "k", "]"}], "=", 
              RowBox[{
               RowBox[{"q", "[", "k", "]"}], "-", 
               RowBox[{
                RowBox[{"h", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], 
                RowBox[{"q", "[", "j", "]"}]}]}]}], ";"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"k", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], "=", 
           SuperscriptBox[
            RowBox[{"Total", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"q", "[", "k", "]"}], "2."], ",", "Infinity"}], "]"}], 
            ".5"]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "/=", 
           RowBox[{"h", "[", 
            RowBox[{"k", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"j", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "=", "0.0"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"nKmax", "+", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"**", "**"}], "**"}], "******)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "dCtot", ",", "dCtotdt", ",", "d\[Beta]\[Mu]", ",", 
             "d\[Beta]\[Mu]t"}], "}"}], "=", 
           RowBox[{"IFullComp", "[", 
            RowBox[{"q", "[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]",
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "*", "least", " ", "squares", " ", "to", " ", "minimize", " ", 
            "the", " ", "residue"}], " ", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"tHn", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"h", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Beta]e", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0.0", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"\[Beta]e", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"h", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"yn", "=", 
           RowBox[{"LeastSquares", "[", 
            RowBox[{"tHn", ",", "\[Beta]e"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Norm", "[", 
            RowBox[{
             RowBox[{"tHn", ".", "yn"}], "-", "\[Beta]e"}], "]"}]}], ";", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"PrintTemporary", "[", "res", "]"}], ";"}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"k", "--"}], ";", "\[IndentingNewLine]", 
       RowBox[{"nK", "=", "k"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"effective", " ", "nK"}], " ", "*)"}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CalcoloEE", "[", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "this", " ", "compute", " ", "the", " ", "derivative", " ", "of", " ", 
        "the", " ", "log", " ", "rate", " ", "with", " ", "respect", " ", 
        "to", " ", "\[Beta]"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CC", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR2", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR1", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"T2hX", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctot", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CCdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR2dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ThR1dt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"T2hXdt", "=", 
        RowBox[{"Take", "[", 
         RowBox[{"Ctotdt", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ER1", "=", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "\[Beta]", " ", 
         SuperscriptBox["CC", "2"], "ThR1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EX", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "\[Beta]", " ", 
          SuperscriptBox["CC", "2"], "T2hX"}], "+", 
         RowBox[{
         "3", " ", "\[Beta]", " ", "CC", "  ", "ThR1", " ", "ThR2"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"EXdt", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "\[Beta]", " ", 
          SuperscriptBox["CCdt", "2"], "T2hXdt"}], "+", 
         RowBox[{
         "3", " ", "\[Beta]", " ", "CCdt", "  ", "ThR1dt", " ", 
          "ThR2dt"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"ER1", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "\[Beta]", " ", "1.", " ", ".5"}], 
             ")"}], ".5"}]}], ")"}], "dt"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"EX", ",", "Infinity"}], "]"}], "-", 
           RowBox[{"Total", "[", 
            RowBox[{"EXdt", ",", "Infinity"}], "]"}]}], ")"}], 
         SuperscriptBox["dt", "2"]}]}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "2"}], " ", "\[Beta]", " ", "1.", " ", ".5"}], 
          ")"}], ".5", " ", "is", " ", "to", " ", "make", " ", "the", " ", 
         "integral", " ", "valid", " ", "a", " ", "second", " ", "order", " ",
          "in", " ", "dt", " ", "by", " ", "taking", " ", "care", " ", "of", 
         " ", "the", " ", "border", " ", 
         RowBox[{"effect", ".", " ", "It"}], " ", "is", " ", "not", " ", 
         "needed", " ", "for", " ", "the", " ", "second", " ", "part", " ", 
         "because", " ", "the", " ", "border", " ", "cancel", " ", "due", " ",
          "to", " ", "the", " ", "factor", " ", "n"}], "-", "1"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "this", " ", "quantity", " ", "should", " ", "be", " ", "equal", " ", 
        "to", " ", 
        RowBox[{"\[Beta]", "/", "2"}], " ", "in", " ", "the", " ", "ergodic", 
        " ", "regime"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.797766255824985*^9, 3.797766265952976*^9}, {
   3.797766422592876*^9, 3.797766524621254*^9}, {3.7977665621920643`*^9, 
   3.79776676382854*^9}, {3.797766931356102*^9, 3.797766960810357*^9}, {
   3.797767030409604*^9, 3.797767182191802*^9}, {3.797769872386158*^9, 
   3.797770027483828*^9}, {3.7977702284602413`*^9, 3.7977702357948503`*^9}, {
   3.797770274775713*^9, 3.797770287273696*^9}, {3.797770364441821*^9, 
   3.797770387968828*^9}, {3.797770420459901*^9, 3.797770431991569*^9}, {
   3.7977707514995937`*^9, 3.79777075214583*^9}, {3.797770851716536*^9, 
   3.797770882320654*^9}, {3.797770952558786*^9, 3.797770960228347*^9}, {
   3.797771070875442*^9, 3.7977710782567244`*^9}, {3.79777113129497*^9, 
   3.797771134947934*^9}, {3.797771241885385*^9, 3.7977712443203487`*^9}, {
   3.797771341399458*^9, 3.7977713473770733`*^9}, 3.79777140232023*^9, {
   3.797773189848957*^9, 3.797773192685313*^9}, {3.797773612529089*^9, 
   3.7977736649340553`*^9}, {3.797773712343329*^9, 3.7977737131958637`*^9}, {
   3.798450401866088*^9, 3.798450417180032*^9}, {3.798450863423975*^9, 
   3.798450865057391*^9}, {3.7984589575474157`*^9, 3.79845895916996*^9}, {
   3.7984592448650208`*^9, 3.798459247823411*^9}, {3.798459735860339*^9, 
   3.7984597410471697`*^9}, {3.798539517874877*^9, 3.798539549722361*^9}, {
   3.798539585712165*^9, 3.7985396318151617`*^9}, {3.7985471709033213`*^9, 
   3.798547200640498*^9}, {3.798793197184224*^9, 3.798793222580817*^9}, {
   3.798793908180546*^9, 3.798793921849172*^9}, {3.7987939522461033`*^9, 
   3.798793959579039*^9}, {3.798794560388926*^9, 3.798794564955791*^9}, {
   3.798795047089971*^9, 3.798795051529656*^9}, {3.798891586457322*^9, 
   3.7988915876263514`*^9}, {3.798891757567646*^9, 3.798891776610612*^9}, {
   3.798891807066278*^9, 3.798891828932987*^9}, {3.798891879563703*^9, 
   3.798891880488599*^9}, {3.798891912550139*^9, 3.798892031338173*^9}, {
   3.7988921367401943`*^9, 3.798892212892733*^9}, 3.7988922768104277`*^9, {
   3.798892309000751*^9, 3.7988923347010803`*^9}, {3.798892569626054*^9, 
   3.798892617733098*^9}, {3.7988926692216063`*^9, 3.798892714749552*^9}, 
   3.798892763264389*^9, {3.798892810536894*^9, 3.798892816368581*^9}, {
   3.798892921071475*^9, 3.798892930917469*^9}, {3.798892990703833*^9, 
   3.7988930958724947`*^9}, {3.79889318373167*^9, 3.7988931877229147`*^9}, {
   3.798893238184533*^9, 3.798893469788246*^9}, {3.798893690805455*^9, 
   3.7988937405093803`*^9}, {3.798893813781324*^9, 3.7988938648382053`*^9}, {
   3.798893910647003*^9, 3.79889401516116*^9}, {3.798894097246703*^9, 
   3.798894138995676*^9}, {3.7988942005592003`*^9, 3.798894247651814*^9}, {
   3.798894352624037*^9, 3.798894399840953*^9}, {3.798894442786769*^9, 
   3.798894446286478*^9}, {3.7988945553274*^9, 3.798894558815749*^9}, {
   3.79889497367621*^9, 3.79889497656886*^9}, 3.798895013127018*^9, {
   3.798895127114303*^9, 3.7988951382447643`*^9}, {3.798897702523202*^9, 
   3.798897714395485*^9}, {3.798897753487939*^9, 3.798897763509573*^9}, {
   3.7988979243549843`*^9, 3.798897928307437*^9}, {3.798898329852202*^9, 
   3.798898333590797*^9}, {3.79897370808305*^9, 3.798973712077396*^9}, {
   3.799098476141605*^9, 3.7990984855805798`*^9}, {3.799098546502494*^9, 
   3.799098549186042*^9}, {3.799098601076873*^9, 3.79909860887014*^9}, {
   3.799521033310265*^9, 3.799521061800543*^9}, {3.799522568453279*^9, 
   3.7995226558253593`*^9}, {3.799874903773937*^9, 3.799874928562578*^9}, {
   3.800907258068907*^9, 3.800907260189505*^9}, {3.8014908582272663`*^9, 
   3.8014908819697533`*^9}, {3.801490917988873*^9, 3.8014909510537786`*^9}, {
   3.8014909922569036`*^9, 3.801491006567604*^9}, {3.801491270018587*^9, 
   3.801491321250649*^9}, {3.801491408597645*^9, 3.801491492759894*^9}, {
   3.801491525407433*^9, 3.801491705305523*^9}, {3.8014917474056053`*^9, 
   3.8014920436348677`*^9}, {3.801492089923216*^9, 3.801492102318926*^9}, {
   3.801492153065981*^9, 3.801492190153306*^9}, {3.8015629627173357`*^9, 
   3.8015629725426617`*^9}, {3.801563013276287*^9, 3.801563187553646*^9}, {
   3.8015632285370083`*^9, 3.8015633173973417`*^9}, {3.801563347842359*^9, 
   3.801563404512186*^9}, {3.801563469945765*^9, 3.801563509511772*^9}, 
   3.801563609537541*^9, {3.801563682191965*^9, 3.801563747546471*^9}, {
   3.801563827085969*^9, 3.8015638275643263`*^9}, {3.801563865582321*^9, 
   3.801563870808981*^9}, 3.801563905249113*^9, {3.8015639544163*^9, 
   3.801564276820718*^9}, {3.801564417854044*^9, 3.801564476754725*^9}, {
   3.801564686826907*^9, 3.801564691596792*^9}, 3.801564731386334*^9, {
   3.801566984591043*^9, 3.801567049231803*^9}, {3.8015672857566442`*^9, 
   3.801567316973323*^9}, {3.8015722145157557`*^9, 3.8015723286385603`*^9}, {
   3.801572382443342*^9, 3.801572402735838*^9}, {3.801572445245997*^9, 
   3.8015726128517942`*^9}, {3.8015727619673977`*^9, 3.801572765838191*^9}, {
   3.801574830921771*^9, 3.801574892276641*^9}, 3.801581818965214*^9, 
   3.801581855896216*^9, {3.8015818938482637`*^9, 3.801581911729569*^9}, 
   3.8015819829933968`*^9, {3.801743408534088*^9, 3.8017434128623466`*^9}, {
   3.802517933425305*^9, 3.802517955214115*^9}, 3.816700696197879*^9, {
   3.8167025368216867`*^9, 3.816702547726556*^9}, {3.816929866939928*^9, 
   3.816930115372479*^9}, {3.816930148403616*^9, 3.816930743002789*^9}, {
   3.8169307751840153`*^9, 3.816930845021082*^9}, {3.816930892727187*^9, 
   3.816930940472665*^9}, {3.816930979804016*^9, 3.816931043449641*^9}, {
   3.81693107679237*^9, 3.816931195488454*^9}, {3.816931229348652*^9, 
   3.816931573385191*^9}, {3.816931604987067*^9, 3.816931785673629*^9}, {
   3.816931821798189*^9, 3.816931899788167*^9}, {3.816931994754589*^9, 
   3.816932123792255*^9}, {3.816932198378729*^9, 3.816932267047793*^9}, {
   3.816932298513405*^9, 3.816932374555249*^9}, {3.816932490142289*^9, 
   3.816932531864944*^9}, {3.8169343470735683`*^9, 
   3.8169343495036783`*^9}},ExpressionUUID->"608c7dc3-ab33-4ea8-a8a3-\
7e72b7775351"]
},
PrintingStyleEnvironment->"Working",
WindowSize->{808, 895},
WindowMargins->{{Automatic, 240}, {36, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{595, 842},
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54.000000584999995`, 54.000000584999995`}, {72.00000078, \
72.00000078}}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, WindowSize -> {808, 895}, 
  WindowMargins -> {{20, Automatic}, {Automatic, 44}}, Visible -> False, 
  FrontEndVersion -> "12.1 for Mac OS X x86 (64-bit) (March 13, 2020)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"7214dcf0-5cc6-4fae-b8e9-ed0d5c3e1470"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 167262, 4386, 16402, "Input",ExpressionUUID->"608c7dc3-ab33-4ea8-a8a3-7e72b7775351",
 InitializationCell->True]
}
]
*)


